A Discrete-to-Continuum Model of Weakly Interacting Incommensurate Two-Dimensional Lattices: The hexagonal case

In this paper, we extend the discrete-to-continuum procedure we developed in our previous work to derive a continuum variational model for a hexagonal twisted bilayer material in which one layer is fixed. We use a discrete energy containing elastic terms and a weak interaction term that could utilize either a Lennard-Jones potential or a Kolmogorov-Crespi potential. To validate our modeling, we perform numerical simulations to compare the predictions of the original discrete model and the proposed continuum model, which also show an agreement with experimental findings for, e.g., twisted bilayer graphene.

==> Figures-results/KC-3D-results/find-gammas.py <==
bl = 1.42
A = 10.238/1000
omega = A
L1 = 140
L2 = 280
k = 2
z0 = 3.34
sigma = z0
kd = 12.0
kt = 5e-1*3/2.
ks = 8e-1*2*bl**2

eps1 = sigma/L1
eps2 = sigma/L2

d2 = 3**.5*bl/z0
Theta = -(3**.5/2)*k*d2

theta1 = Theta*eps1*180/pi
theta2 = Theta*eps2*180/pi

gs = 6*3**.5*ks/(om*d2**2)
gt = 64*3**.5*kt/(om*d2**2)
gd = 3**.5*kd/(4*om)

h2 = sigma*d2

print(ks)     # 3.22624             
print(kt)     # 0.75                
print(kd)     # 12.0                
print(gs)     # 123.66122232905835  
print(gt)     # 306.63861914565155  
print(gd)     # 10.392304845413264  
print(eps1)   # 0.023857142857142855
print(eps2)   # 0.011928571428571427
print(Theta)  # -1.2754491017964071 
print(theta1) # -1.7434287194695046 
print(theta2) # -0.8717143597347523 
print(omega)  # 0.010237999999999999
print(d2)     # 0.7363808822598221  
print(h2)     # 2.4595121467478056  


######################################################
## KC paramters, from
## ~/Current-projects/Lattice-mismatch-problems/Hexagon-paper/Make-data-KC-potential/make-G-data-KC.py
#
#sigma_hat = 3.34
#delta_hat = 0.578
#
#A_hat = 10.238
#lambda_hat = 3.629
#C_hat = 3.03
#
#C0_hat = 15.71
#C2_hat = 12.29
#C4_hat = 4.933
#
## Dimensionless quantities.  
#
#lam = lambda_hat*sigma_hat
#C   = C_hat/A_hat
#C0  = C0_hat/A_hat
#C2  = C2_hat/A_hat
#C4  = C4_hat/A_hat
#
#print('\n')
#print('\n')
#print(lam)    # 12.120859999999999
#print(C)      # 0.2959562414534089
#print(C0)     # 1.5344793905059584
#print(C2)     # 1.2004297714397343
#print(C4)     # 0.4818323891385036















==> Figures-results/KCZ-vs-KCF-results/find-gammas.py <==
bl = 1.42

ks1 = 1e-1*2*bl**2
kt1 = 1e-2*3/2.
kd1 = 3e-1*4

ks2 = 8e-1*2*bl**2
kt2 = 5e-1*3/2.
kd2 = 3*4

A = 10.238/1000
om = A
L = 120
k = 2
z0 = 3.34
sigma = z0

eps = sigma/L
d2 = 3**.5*bl/z0
Theta = -(3**.5/2)*k*d2
theta = Theta*eps*180/pi

gs1 = 6*3**.5*ks1/(om*d2**2)
gt1 = 64*3**.5*kt1/(om*d2**2)
gd1 = 3**.5*kd1/(4*om)

gs2 = 6*3**.5*ks2/(om*d2**2)
gt2 = 64*3**.5*kt2/(om*d2**2)
gd2 = 3**.5*kd2/(4*om)

h2 = sigma*d2


print(ks1)      #0.40328              
print(kt1)      #0.015                
print(kd1)      #1.2                  
print(' ')      #                     
print(gs1)      #754.9156471543414    
print(gt1)      #299.5102746099351    
print(gd1)      #50.753588813309555   
print(' ')      #                     
print(ks2)      #3.22624              
print(kt2)      #0.75                 
print(kd2)      #12                    
print(' ')      #                     
print(gs2)      #6039.325177234731    
print(gt2)      #14975.513730496756   
print(gd2)      #507.53588813309557   
print(' ')      #                     
print(eps)      #0.02783333333333333  
print(Theta)    #-1.2754491017964071  
print(theta)    #-2.0340001727144226  
print(om)       #0.010237999999999999 
print(d2)       #0.7363808822598221   
print(' ')      #                     
print(h2)       #2.4595121467478056   


#print(ks1/ks2)
#print(gs1/gs2)
#
#print(kt1/kt2)
#print(gt1/gt2)
#
#print(kd1/kd2)
#print(gd1/gd2)

























==> Figures-results/LJ-results/find-gammas.py <==
sigma = 2**(1./6)

L_1 = 120
L_2 = 240

#L_1 = 140
#L_2 = 280

ks = 20*2**(1./3)
kt = 1.5375
kd = 4.1
om = .5
om2 = .5/60
d2 = 3**.5
Theta = -6

gs = 6*3**.5*ks/(om*d2**2)
gt = 64*3**.5*kt/(om*d2**2)
gd = 3**.5*kd/(4*om)

gs2 = 6*3**.5*ks/(om2*d2**2)
gt2 = 64*3**.5*kt/(om2*d2**2)
gd2 = 3**.5*kd/(4*om2)

eps_1 = sigma/L_1
eps_2 = sigma/L_2
theta_1 = eps_1*Theta*180/pi
theta_2 = eps_2*Theta*180/pi


#####################################

# 120/240 for L

print(gs)       # 174.57978175547547   
print(gt)       # 113.62253297651837   
print(gd)       # 3.550704155516198    
print(gs2)      # 10474.786905328529   
print(gt2)      # 6817.351978591103    
print(gd2)      # 213.04224933097186   
print(eps_1)    # 0.009353850402578108 
print(eps_2)    # 0.004676925201289054 
print(theta_1)  # -3.21561690158683    
print(theta_2)  # -1.607808450793415   

## 140/280 for L
#
#print(gs)     # 174.57978175547547 
#print(gt)     # 113.62253297651837 
#print(gd)     # 3.550704155516198  
#print(gs2)     # 10474.786905328529
#print(gt2)     # 6817.351978591103 
#print(gd2)     # 213.04224933097186
#print(eps_1)    # 0.008017586059352664 
#print(eps_2)    # 0.004008793029676332 
#print(theta_1)  # -2.7562430585029967  
#print(theta_2)  # -1.3781215292514983  











